Weighted sieves with switching

Weighted sieves are used to detect numbers with at most $S$ prime factors with $S \in \mathbb{N}$ as small as possible. When one studies problems with two variables in somewhat symmetric roles (such as Chen primes, that is primes $p$ such that $p+2$ has at most two prime factors), one can utilize the switching principle. Here we discuss how different sieve weights work in such a situation, concentrating in particular on detecting a prime along with a product of at most three primes. As applications, we improve on the works of Yang and Harman concerning Diophantine approximation with a prime and an almost prime, and prove that, in general, one can find a pair $(p, P_3)$ when both the original and the switched problem have level of distribution at least $0.267$.

==> anc/Calculations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     74646,       1949]
NotebookOptionsPosition[     70619,       1824]
NotebookOutlinePosition[     71078,       1842]
CellTagsIndexPosition[     71035,       1839]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[StyleBox["Mathematica calculations for the paper \
\[LineSeparator]\[OpenCurlyDoubleQuote]Weighted sieves with switching\
\[CloseCurlyDoubleQuote]\[LineSeparator]by Kaisa Matom\[ADoubleDot]ki and \
Sebastian Zuniga-Alterman", "Subsection"]], "Section",
 CellChangeTimes->{{3.9464333169090757`*^9, 
  3.9464333956401033`*^9}},ExpressionUUID->"fd3c135a-3ca9-4296-a398-\
4b683a3c61d7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "For", " ", "making", " ", "testing", " ", "different", " ", "weights", 
    " ", "etc", " ", "easier"}], ",", " ", 
   RowBox[{
   "we", " ", "have", " ", "defined", " ", "some", " ", "general", " ", 
    "functions", " ", "instead", " ", "of", " ", "just", " ", "doing", " ", 
    "the", " ", "computations", " ", "in", " ", "the", " ", "paper", " ", 
    "one", " ", "by", " ", 
    RowBox[{"one", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9464334668287144`*^9, 
  3.9464335602589254`*^9}},ExpressionUUID->"83dacff7-4edb-4aed-8069-\
9034c4f1b511"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
   "2.", " ", "NOTATION", " ", "AND", " ", "AUXILIARY", " ", "RESULTS"}], " ",
    "-", 
   RowBox[{
   "Linear", " ", "sieve", " ", "and", " ", "counting", " ", "rough", " ", 
    "numbers"}]}], "Subsection"]], "Input",ExpressionUUID->"43b354ca-144b-\
4a41-9085-8e7b9722b320"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Buchstab", "'"}], "s", " ", "function"}], " ", "-", " ", 
    RowBox[{"Section", " ", "2.2"}], " ", "-", " ", 
    RowBox[{"Lemma", " ", "2.1"}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Buch", " ", "=", " ", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Bb", "[", "u", "]"}], " ", "+", 
           RowBox[{"u", " ", 
            RowBox[{
             RowBox[{"Bb", "'"}], "[", "u", "]"}]}]}], " ", "==", " ", 
          RowBox[{"Bb", "[", 
           RowBox[{"u", "-", "1"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"Bb", "[", 
            RowBox[{"u", "/;", 
             RowBox[{"u", "\[LessEqual]", "2"}]}], "]"}]}], " ", "\[Equal]", 
          "1"}]}], "}"}], ",", " ", 
       RowBox[{"{", "Bb", "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"u", ",", " ", "2", ",", " ", "30"}], "}"}]}], "]"}]}], ";"}],
    "\n", 
   RowBox[{
    RowBox[{"B", "[", "u_", "]"}], " ", ":=", "  ", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"u", " ", "<", " ", "1"}], ",", " ", "0", ",", 
      RowBox[{"1", "<", "u", "\[LessEqual]", " ", "2"}], ",", " ", 
      RowBox[{"1", "/", "u"}], ",", 
      RowBox[{"u", ">", "2"}], ",", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"Bb", "[", "u", "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Evaluate", "[", "Buch", "]"}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "functions", " ", "cj", " ", "and", " ", "Cj"}], 
      " ", "-", " ", 
      RowBox[{"Section", " ", "2.2"}], " ", "-", " ", 
      RowBox[{"Lemma", " ", "2.2"}]}], ",", " ", 
     RowBox[{"Lemma", " ", "2.3"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c1", "[", "t_", "]"}], " ", ":=", " ", "1"}], "\n", 
   RowBox[{
    RowBox[{"c2", "[", "t_", "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"t", " ", ">", " ", "2"}], ",", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"t", "-", "1"}], "]"}], ",", " ", "0"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"C3", "[", "t_", "]"}], ":=", 
    RowBox[{
     RowBox[{"t", " ", 
      RowBox[{"B", "[", "t", "]"}]}], "-", 
     RowBox[{"c1", "[", "t", "]"}], "-", 
     RowBox[{"c2", "[", "t", "]"}]}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Linear", " ", "sieve", " ", "functions", " ", 
       RowBox[{"(", 
        RowBox[{"divided", " ", "by", " ", 
         RowBox[{"e", "^", "\[Gamma]"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"Section", " ", "2.3"}]}], ",", " ", 
     RowBox[{"Equation", " ", 
      RowBox[{"(", "4", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FfLinSieve", " ", "=", " ", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"u", "  ", 
            RowBox[{
             RowBox[{"FL", "'"}], "[", "u", "]"}]}], " ", "+", " ", 
           RowBox[{"FL", "[", "u", "]"}]}], " ", "\[Equal]", 
          RowBox[{"fL", "[", 
           RowBox[{"u", "-", "1"}], "]"}]}], ",", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"u", " ", 
            RowBox[{
             RowBox[{"fL", "'"}], "[", "u", "]"}]}], "+", 
           RowBox[{"fL", "[", "u", "]"}]}], " ", "\[Equal]", " ", 
          RowBox[{"FL", "[", 
           RowBox[{"u", "-", "1"}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"u", " ", 
           RowBox[{"FL", "[", 
            RowBox[{"u", "/;", 
             RowBox[{"u", "\[LessEqual]", "2"}]}], "]"}]}], "\[Equal]", "2"}],
          ",", " ", 
         RowBox[{
          RowBox[{"fL", "[", 
           RowBox[{"u", "/;", 
            RowBox[{"u", "\[LessEqual]", "2"}]}], "]"}], "\[Equal]", "0"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"FL", ",", " ", "fL"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"u", ",", "2", ",", "30"}], "}"}]}], "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{"FLi", "[", "u_", "]"}], " ", ":=", "  ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"u", " ", "<", " ", "2"}], ",", " ", 
      RowBox[{"2", "/", "u"}], ",", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"FL", "[", "u", "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Evaluate", "[", "FfLinSieve", "]"}], "]"}]}]}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"fLi", "[", "u_", "]"}], " ", ":=", "  ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"u", "<", "2"}], ",", " ", "0", ",", " ", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{"fL", "[", "u", "]"}], "]"}], " ", "/.", " ", 
       RowBox[{"First", "[", 
        RowBox[{"Evaluate", "[", "FfLinSieve", "]"}], "]"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9050355893954787`*^9, 3.9050355926930976`*^9}, {
   3.905056639553439*^9, 3.9050566414787655`*^9}, {3.920514840405077*^9, 
   3.920514868339316*^9}, {3.920514927564476*^9, 3.9205149536005297`*^9}, {
   3.920517823344798*^9, 3.9205178291071944`*^9}, {3.9258702133510075`*^9, 
   3.9258702482331047`*^9}, {3.946363418574264*^9, 3.946363442014223*^9}, {
   3.946363484915219*^9, 3.946363550803926*^9}, {3.9463636494314737`*^9, 
   3.946363681883654*^9}, {3.946366051165661*^9, 3.9463661075704856`*^9}, {
   3.9463669889202456`*^9, 3.9463669893421235`*^9}, 3.9464291082335606`*^9, {
   3.947912538836601*^9, 3.947912554323784*^9}, {3.947912587751055*^9, 
   3.947912587907297*^9}, {3.9479130444101973`*^9, 3.947913044534999*^9}},
 ExpressionUUID -> "ab5d7bc4-b97c-43f2-b9ba-90f165dacd9d"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"3.", " ", "SET"}], "-", 
   RowBox[{"UP", " ", "AND", " ", "ASSUMPTIONS"}], "-", 
   RowBox[{
   "Definitions", " ", "of", " ", "our", " ", "sums", " ", "in", " ", "the", 
    " ", "general", " ", "case", " "}]}], "Subsection"]], "Input",ExpressionUU\
ID->"5367fd3f-66b4-4150-9006-e41970c9d06c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   StyleBox["(*", "Text"], 
   StyleBox[" ", "Text"], 
   RowBox[{
    RowBox[{
     RowBox[{
      StyleBox["We", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["consider", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["weights", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["of", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["the", "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["type", "Text"], 
      StyleBox[" ", "Text"], "\[IndentingNewLine]", 
      StyleBox[" ", "Text"], 
      StyleBox[
       RowBox[{"W", 
        RowBox[{"(", "n", ")"}]}], "Text"]}], 
     StyleBox[" ", "Text"], 
     StyleBox["=", "Text"], 
     StyleBox[" ", "Text"], 
     RowBox[{
      StyleBox[
       RowBox[{"1", "-", 
        RowBox[{
         SubscriptBox["\[CapitalSigma]", 
          RowBox[{
           RowBox[{"p", "|", "n"}], ",", 
           RowBox[{
            SuperscriptBox["x", 
             RowBox[{"1", "/", "v"}]], " ", "<=", " ", "p", " ", "<", " ", 
            SuperscriptBox["x", 
             RowBox[{"1", "/", "u"}]]}]}]], " ", 
         SubscriptBox["w", "p"], "      ", "for", " ", 
         RowBox[{"(", 
          RowBox[{"n", ",", " ", 
           RowBox[{"P", 
            RowBox[{"(", 
             RowBox[{"x", "^", 
              RowBox[{"{", 
               RowBox[{"1", "/", "v"}], "}"}]}], ")"}]}]}], ")"}]}]}], 
       "Text"], 
      StyleBox[" ", "Text"], 
      StyleBox["=", "Text"], 
      RowBox[{
       StyleBox["1.", "Text"], "\[IndentingNewLine]", 
       StyleBox[" ", "Text"], 
       StyleBox[
        RowBox[{
         RowBox[{"We", " ", "take", " ", 
          SubscriptBox["w", "p"]}], "=", 
         RowBox[{"w", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"log", " ", "p"}], 
            RowBox[{"log", " ", "x"}]], ")"}], " ", "with", " ", "continuous",
           " ", "w"}]}], "Text"]}]}]}], 
    StyleBox[" ", "Text"], 
    StyleBox[",", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox[
     RowBox[{
      RowBox[{"so", " ", "that", " ", "for", " ", "p"}], " ", "=", " ", 
      SuperscriptBox["x", "\[Alpha]"]}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["  ", "Text"], 
    RowBox[{
     StyleBox[
      SubscriptBox["w", "p"], "Text"], 
     StyleBox[" ", "Text"], 
     StyleBox["=", "Text"], 
     StyleBox[" ", "Text"], 
     RowBox[{
      RowBox[{
       StyleBox["w", "Text"], 
       StyleBox[
        RowBox[{"(", "\[Alpha]", ")"}], "Text"], 
       StyleBox[" ", "Text"], "\[IndentingNewLine]", 
       StyleBox["Our", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["weight", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["function", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["Wdef", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["giving", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["W", "Text"], 
       StyleBox[
        RowBox[{"(", "n", ")"}], "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["takes", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["as", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["input", "Text"], 
       StyleBox[" ", "Text"], 
       StyleBox["the", "Text",
        FontSlant->"Italic",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[" ", "Text",
        FontSlant->"Italic",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox["vector", "Text",
        FontSlant->"Italic",
        FontColor->RGBColor[0, 0, 1]], 
       StyleBox[" ", "Text"], "\[IndentingNewLine]", 
       StyleBox["\[Alpha]", "Text"]}], 
      StyleBox[" ", "Text"], 
      StyleBox["=", "Text"], 
      StyleBox[
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["\[Alpha]", 
            RowBox[{"1", ",", " ", "...", ","}]], 
           SubscriptBox["\[Alpha]", "m"]}], "}"}], " ", "such", " ", "that", 
         " ", "n"}], " ", "=", " ", 
        RowBox[{
         RowBox[{
          SubscriptBox["p", "1"], 
          SubscriptBox["\[CenterEllipsis]p", "m"], " ", "with", " ", 
          SubscriptBox["p", "j"]}], " ", "=", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x", 
            SubscriptBox["\[Alpha]", "j"]], ".", " ", "For"}], " ", 
          "convenience"}]}]}], "Text"]}]}], 
    StyleBox[",", "Text"], 
    StyleBox[" ", "Text"], 
    StyleBox[
     RowBox[{
     "we", " ", "allow", " ", "the", " ", "weight", " ", "function", " ", "w",
       " ", "to", " ", "depend", " ", "also", " ", "on", " ", "some", " ", 
      "parameters", " ", "k1"}], "Text"], 
    StyleBox[",", "Text"], 
    StyleBox["k2", "Text"]}], 
   StyleBox[" ", "Text"], 
   StyleBox["*)", "Text"]}], 
  StyleBox["\[IndentingNewLine]", "Text"], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Wdef", " ", "gives", " ", "W", 
     RowBox[{"(", "n", ")"}]}], " ", "-", " ", 
    RowBox[{"Equation", " ", 
     RowBox[{"(", "7", ")"}]}]}], " ", "*)"}], 
  StyleBox["\[IndentingNewLine]", "Text"], 
  RowBox[{
   RowBox[{
    RowBox[{"Wdef", "[", 
     RowBox[{
     "u_", ",", "v_", ",", " ", "\[Alpha]_", ",", " ", "w_", ",", "k1_", ",", 
      " ", "k2_"}], "]"}], " ", ":=", " ", 
    RowBox[{"1", "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"\[Alpha]0", ",", " ", "k1", ",", " ", "k2"}], "]"}], 
        RowBox[{"Boole", "[", 
         RowBox[{
          RowBox[{"\[Alpha]0", "<", 
           RowBox[{"1", "/", "u"}]}], " ", "&&", " ", 
          RowBox[{"\[Alpha]0", " ", "\[GreaterEqual]", " ", 
           RowBox[{"1", "/", "v"}]}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]0", ",", "\[Alpha]"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"WPlusDef", " ", "gives", " ", 
      SuperscriptBox["W", "+"], 
      RowBox[{"(", "n", ")"}]}], " ", "-", " ", 
     RowBox[{"This", " ", "comes", " ", "from", " ", "Equation", " ", 
      RowBox[{"(", "9", ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WPlusDef", "[", 
     RowBox[{
     "u_", ",", "v_", ",", " ", "\[Alpha]_", ",", " ", "w_", ",", "k1_", ",", 
      " ", "k2_"}], "]"}], " ", ":=", " ", 
    RowBox[{"Max", "[", 
     RowBox[{"0", ",", " ", 
      RowBox[{"Wdef", "[", 
       RowBox[{
       "u", ",", " ", "v", ",", " ", "\[Alpha]", ",", " ", "w", ",", " ", 
        "k1", ",", " ", "k2"}], "]"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{
  3.9050366135850515`*^9, {3.9052579308174677`*^9, 3.905258002827462*^9}, {
   3.9204377031736155`*^9, 3.920437729881048*^9}, {3.920437766665801*^9, 
   3.9204378138959656`*^9}, {3.9204526790594215`*^9, 
   3.9204527239838295`*^9}, {3.920452765829903*^9, 3.920452965676202*^9}, {
   3.9204530213438954`*^9, 3.920453161156664*^9}, {3.920453205319088*^9, 
   3.920453213921488*^9}, {3.9204532465248475`*^9, 3.920453445194917*^9}, 
   3.920453481559726*^9, {3.920453571225988*^9, 3.9204535735962505`*^9}, {
   3.920514781511813*^9, 3.920514789806773*^9}, {3.94636357778753*^9, 
   3.9463635831521673`*^9}, {3.9463661200545173`*^9, 3.946366186037013*^9}, {
   3.9464291639404726`*^9, 3.94642919738509*^9}, {3.947913058003248*^9, 
   3.9479130700331774`*^9}},
 ExpressionUUID -> "c4b90913-d794-4bcb-8b16-8b8b05c0f5d9"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Example", " ", "3.4"}], "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.9464307196221976`*^9},
 ExpressionUUID -> "588fc484-0bd6-4011-8334-c1408681cf2e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", "i", ")"}], " ", "Using", " ", "trivial", " ", "weights", 
     " ", "which", " ", "amounts", " ", "to", " ", "having", " ", "w", 
     RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"0", " ", "and", " ", "u"}], " ", "=", " ", "v"}]}], "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Trivialw", "[", 
     RowBox[{"\[Beta]_", ",", " ", "k1_", ",", " ", "k2_"}], "]"}], " ", ":=",
     " ", "0"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", "ii", ")"}], " ", "Using", " ", 
      RowBox[{"Kuhn", "'"}], "s", " ", "weights", " ", "which", " ", 
      "amounts", " ", "to", " ", "having", " ", "w", 
      RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
     RowBox[{"1", "/", "2."}]}], "*)"}], 
   RowBox[{
    RowBox[{"Kuhnw", "[", 
     RowBox[{"\[Beta]_", ",", " ", "k1_", ",", " ", "k2_"}], "]"}], " ", ":=",
     " ", 
    RowBox[{"1", "/", "2"}]}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Using", " ", 
      RowBox[{"Richert", "'"}], "s", " ", "weights", " ", "which", " ", 
      "amounts", " ", "to", " ", "having", " ", "w", 
      RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"\[Lambda]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "u\[Beta]"}], ")"}], " ", "--"}]}], "-", " ", 
      RowBox[{
      "we", " ", "use", " ", "the", " ", "parameter", " ", "k1", " ", "to", 
       " ", "record", " ", "\[Lambda]", " ", "and", " ", "k2", " ", "to", " ",
        "record", " ", "u"}], " ", "-", " ", 
      RowBox[{"See", " ", "Equation", " ", 
       RowBox[{"(", "23", ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Richertw", "[", 
     RowBox[{"\[Beta]_", ",", " ", "\[Lambda]_", ",", " ", "u_"}], "]"}], " ",
     ":=", " ", 
    RowBox[{"\[Lambda]", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"u", " ", "\[Beta]"}]}], ")"}]}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9204454772933936`*^9, 3.9204455111629815`*^9}, {
   3.9204542536248007`*^9, 3.9204542670779576`*^9}, 3.920514990666334*^9, {
   3.920519110211523*^9, 3.9205191157236433`*^9}, {3.925871004503027*^9, 
   3.9258710806077514`*^9}, {3.9463661981772747`*^9, 3.946366237348036*^9}, {
   3.946366349391717*^9, 3.946366394509898*^9}, {3.9463670875913944`*^9, 
   3.9463670913413286`*^9}, {3.946430551393661*^9, 3.946430580028534*^9}, {
   3.9464307147471027`*^9, 3.9464307196221976`*^9}, {3.946431758318632*^9, 
   3.946431758603986*^9}, {3.9479132793139353`*^9, 3.9479132799389205`*^9}},
 ExpressionUUID -> "c646d151-e2c4-4dfe-9c67-726f16750e9d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"4.", " ", "LOWER", " ", "BOUNDING", " ", 
   SubscriptBox["\[CapitalSigma]", "1"]}], "Subsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{
  3.946430736336341*^9, {3.946432192430751*^9, 
   3.9464322284091716`*^9}},ExpressionUUID->"bf59e97b-dfe7-4bff-ba18-\
0de0d7e7c81a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "following", " ", "multiplied", " ", "by", " ", 
      FractionBox[
       RowBox[{
        SubscriptBox["X", "1"], " "}], 
       RowBox[{"log", " ", "x"}]], " ", "gives", " ", "a", " ", "lower", " ", 
      "bound", " ", "for", " ", 
      SubscriptBox["\[CapitalSigma]", "1"], " ", "when", " ", 
      SubscriptBox["g", "1"], 
      RowBox[{"(", "p", ")"}]}], " ", "=", " ", "1"}], ",", " ", 
    RowBox[{
     RowBox[{"see", " ", "Section", " ", "4"}], " ", "-", " ", 
     RowBox[{"Equation", " ", 
      RowBox[{"(", "17", ")"}]}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{"S1", "[", 
    RowBox[{
    "u_", ",", "v_", ",", " ", "\[Theta]1_", ",", "w_", ",", " ", "k1_", ",", 
     " ", "k2_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"fLi", "[", 
      RowBox[{"\[Theta]1", " ", "v"}], "]"}], "*", "v"}], "-", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"\[Alpha]", ",", " ", "k1", ",", " ", "k2"}], "]"}], "*", 
         RowBox[{"FLi", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Theta]1", "-", "\[Alpha]"}], ")"}], "v"}], "]"}]}], 
        "\[Alpha]"], "v"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", " ", 
        RowBox[{"1", "/", "v"}], ",", 
        RowBox[{"1", "/", "u"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.},
 CellChangeTimes->{{3.9463659433360596`*^9, 3.946365963773837*^9}, {
   3.946366455867506*^9, 3.946366473179515*^9}, 3.946430704156147*^9, 
   3.946430736336341*^9, {3.946432236484357*^9, 3.9464322692870283`*^9}, {
   3.947913377224921*^9, 3.947913377662425*^9}},
 ExpressionUUID -> "c5a2c162-c414-4f9d-8b86-c7a477150ad4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["5.", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["UPPER", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["BOUNDING", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox[
   SubscriptBox["\[CapitalSigma]", "2"], "Subsection"], " "}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{
  3.9464307498153353`*^9, {3.9464321801841755`*^9, 3.946432189450341*^9}, 
   3.946432390441074*^9},ExpressionUUID->"598b0868-7086-4f1d-9c87-\
83273523f349"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "For", " ", "S2", " ", "we", " ", "sometimes", " ", "consider", " ", 
     "separately", " ", "the", " ", "contribution", " ", "of", " ", 
     "different", " ", "number", " ", "of", " ", "prime", " ", 
     RowBox[{"factors", " ", "--"}]}], "-", " ", 
    RowBox[{"the", " ", "contribution", " ", "of", " ", 
     SubscriptBox["E", "k"], " ", "numbers", " ", "is", " ", 
     RowBox[{"S2Ek", ".", " ", "The"}], " ", "switched", " ", "level", " ", 
     "of", " ", "distribution", " ", "\[Theta]2", " ", "is", " ", "depending",
      " ", "on", " ", "the", " ", "smallest", " ", "prime", " ", "and", " ", 
     "also", " ", "a", " ", "parameter", " ", 
     RowBox[{"\[Rho]", "."}]}]}], "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"The", " ", "following", " ", "multiplied", " ", "by", " ", 
     FractionBox[
      SubscriptBox["X", "1"], 
      RowBox[{"log", " ", "x"}]], " ", "gives", " ", "an", " ", "upper", " ", 
     "bound", " ", "for", " ", "J"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"4", " ", "in", " ", "the", " ", "evaluation", " ", "of", " ", 
      SubscriptBox["\[CapitalSigma]", "2"], " ", "in", " ", "Section", " ", 
      "5.1"}], " ", "-", " ", 
     RowBox[{"See", " ", "Equations", " ", 
      RowBox[{"(", "18", ")"}], " ", "and", " ", 
      RowBox[{"(", "23", ")"}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"S2E4", "[", 
     RowBox[{
     "u_", ",", "v_", ",", "\[Rho]_", ",", "\[Theta]2_", ",", "w_", ",", 
      "k1_", ",", "k2_"}], "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["2", 
        RowBox[{"\[Alpha]1", " ", "\[Alpha]2", " ", "\[Alpha]3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2", "-", "\[Alpha]3"}],
           ")"}], " ", 
         RowBox[{"\[Theta]2", "[", 
          RowBox[{"\[Alpha]1", ",", "\[Rho]"}], "]"}]}]], " ", 
       RowBox[{"WPlusDef", "[", 
        RowBox[{"u", ",", "v", ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", " ", 
           RowBox[{
           "1", "-", "\[Alpha]1", "-", "\[Alpha]2", "-", "\[Alpha]3"}]}], 
          "}"}], ",", " ", "w", ",", " ", "k1", ",", " ", "k2"}], "]"}]}], 
      ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]1", ",", " ", 
        RowBox[{"1", "/", "v"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]1", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1"}], ")"}], "/", "3"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]3", ",", " ", "\[Alpha]2", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2"}], ")"}], "/", 
         "2"}]}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", "following", " ", "multiplied", " ", "by", " ", 
      FractionBox[
       SubscriptBox["X", "1"], 
       RowBox[{"log", " ", "x"}]], " ", "gives", " ", "an", " ", "upper", " ",
       "bound", " ", "for", " ", "J"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"5", " ", "in", " ", "the", " ", "evaluation", " ", "of", " ", 
       SubscriptBox["\[CapitalSigma]", "2"], " ", "in", " ", "Section", " ", 
       "5.1"}], " ", "-", " ", 
      RowBox[{"See", " ", "Equations", " ", 
       RowBox[{"(", "18", ")"}], " ", "and", " ", 
       RowBox[{"(", "23", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S2E5", "[", 
     RowBox[{
     "u_", ",", "v_", ",", "\[Rho]_", ",", "\[Theta]2_", ",", "w_", ",", 
      "k1_", ",", "k2_"}], "]"}], ":=", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       FractionBox["2", 
        RowBox[{
        "\[Alpha]1", " ", "\[Alpha]2", " ", "\[Alpha]3", " ", "\[Alpha]4", 
         " ", 
         RowBox[{"(", 
          RowBox[{
          "1", "-", "\[Alpha]1", "-", "\[Alpha]2", "-", "\[Alpha]3", "-", 
           "\[Alpha]4"}], ")"}], " ", 
         RowBox[{"\[Theta]2", "[", 
          RowBox[{"\[Alpha]1", ",", "\[Rho]"}], "]"}]}]], " ", 
       RowBox[{"WPlusDef", "[", 
        RowBox[{"u", ",", "v", ",", " ", 
         RowBox[{"{", 
          RowBox[{
          "\[Alpha]1", ",", " ", "\[Alpha]2", ",", " ", "\[Alpha]3", ",", 
           "\[Alpha]4", ",", " ", 
           RowBox[{
           "1", "-", "\[Alpha]1", "-", "\[Alpha]2", "-", "\[Alpha]3", " ", 
            "-", "\[Alpha]4"}]}], " ", "}"}], ",", " ", "w", ",", " ", "k1", 
         ",", " ", "k2"}], "]"}]}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]1", ",", " ", 
        RowBox[{"1", "/", "v"}], ",", " ", 
        RowBox[{"1", "/", "5"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]2", ",", " ", "\[Alpha]1", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1"}], ")"}], "/", "4"}]}], "}"}], ",", 
      " ", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]3", ",", " ", "\[Alpha]2", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2"}], ")"}], "/", 
         "3"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]4", ",", " ", "\[Alpha]3", ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1", "-", "\[Alpha]2", "-", "\[Alpha]3"}],
           ")"}], "/", "2"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.},
 CellChangeTimes->{{3.9463659977586765`*^9, 3.946366027024706*^9}, {
   3.9463664139780746`*^9, 3.946366443492858*^9}, {3.946366478116872*^9, 
   3.94636650311616*^9}, {3.946430254045103*^9, 3.9464302631173935`*^9}, {
   3.946430688815488*^9, 3.9464307001878376`*^9}, 3.9464307498153353`*^9, {
   3.9464317892951555`*^9, 3.946431790482055*^9}, {3.946432312007104*^9, 
   3.9464323239582148`*^9}, {3.946432409610238*^9, 3.946432441935325*^9}, {
   3.94791342934365*^9, 3.947913464340191*^9}},
 ExpressionUUID -> "3fcfc4bb-1edc-40db-be38-8e3d219f6bd1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox["LOWER", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["BOUNDING", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox[
   SubscriptBox["\[CapitalSigma]", "1"], "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["AND", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["UPPER", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["BOUNDING", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox[
   SubscriptBox["\[CapitalSigma]", "2"], "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["for", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["weights", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["in", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["Example", "Subsection"], 
  StyleBox[" ", "Subsection"], 
  StyleBox["3.4", "Subsection"], 
  StyleBox[
   RowBox[{
    StyleBox[" ", "Subsection"], " "}]]}]], "Input",
 CellChangeTimes->{{3.946430789717202*^9, 3.9464308433059893`*^9}, {
  3.9464308818044586`*^9, 3.9464309485508657`*^9}, {3.9464319115332365`*^9, 
  3.9464319154687214`*^9}, {3.94643238026645*^9, 
  3.946432389204343*^9}},ExpressionUUID->"2ef50308-6e22-481b-8b66-\
08a6ba172c33"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Example", " ", "3.4", " ", 
    RowBox[{"(", "i", ")"}]}], "-", 
   RowBox[{"Trivial", " ", 
    RowBox[{"weights", "."}]}]}], "Subsubsection"]], "Input",ExpressionUUID->\
"48930790-9eaa-44a1-afca-4ff94574336d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Recall", " ", "using", " ", "trivial", " ", "weights", " ", "amounts", 
      " ", "to", " ", "having", " ", "w", 
      RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "u"}], " ", "=", " ", "v"}]}], ",", " ", 
    RowBox[{
     RowBox[{"so", " ", "that", " ", 
      StyleBox[
       RowBox[{"Trivialw", "[", 
        RowBox[{"\[Beta]_", ",", " ", "k1_", ",", " ", "k2_"}], "]"}],
       FontColor->RGBColor[1, 0, 1]]}], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[":=",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox["0",
      FontColor->RGBColor[1, 0, 1]]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"TrivialS1", "[", 
     RowBox[{"v_", ",", " ", "\[Theta]1_"}], "]"}], ":=", " ", 
    RowBox[{"S1", "[", 
     RowBox[{
     "v", ",", "v", ",", " ", "\[Theta]1", ",", "Trivialw", ",", " ", "0", 
      ",", " ", "0"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"According", " ", "to", " ", "Section", " ", "5.2"}], ",", " ", 
     RowBox[{
      RowBox[{"the", " ", "following", " ", "times", " ", 
       FractionBox[
        RowBox[{
         SubscriptBox["X", "1"], " "}], 
        RowBox[{"log", " ", "x"}]], " ", "gives", " ", "an", " ", "upper", 
       " ", "bound", " ", "for", " ", 
       SubscriptBox["\[CapitalSigma]", "2"], " ", "when", " ", "S"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"3", " ", "-", " ", 
        RowBox[{"See", " ", "Equations", " ", 
         RowBox[{"(", "18", ")"}], " ", "and", " ", 
         RowBox[{"(", "23", ")"}], " ", "recalling", " ", "u"}]}], "=", 
       "v"}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"TrivialS2SeekingP3Numbers", "[", 
     RowBox[{"v_", ",", " ", "\[Rho]_", ",", " ", "\[Theta]2_"}], "]"}], " ", 
    ":=", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"2", 
       FractionBox[
        RowBox[{"C3", "[", 
         FractionBox[
          RowBox[{"1", "-", "\[Alpha]"}], "\[Alpha]"], "]"}], 
        RowBox[{"\[Alpha]", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]"}], ")"}], 
         RowBox[{"\[Theta]2", "[", 
          RowBox[{"\[Alpha]", ",", "\[Rho]"}], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", " ", 
        RowBox[{"1", "/", "v"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9204454772933936`*^9, 3.9204455111629815`*^9}, {
   3.9204542536248007`*^9, 3.9204542670779576`*^9}, 3.920514990666334*^9, {
   3.920519110211523*^9, 3.9205191157236433`*^9}, {3.925871004503027*^9, 
   3.9258710806077514`*^9}, {3.9463661981772747`*^9, 3.946366237348036*^9}, {
   3.946366349391717*^9, 3.946366394509898*^9}, {3.9463670875913944`*^9, 
   3.9463670913413286`*^9}, {3.9464309613755913`*^9, 
   3.9464310344391656`*^9}, {3.946431100766482*^9, 3.946431143859455*^9}, {
   3.9464311950213003`*^9, 3.946431223375718*^9}, {3.9464312652892637`*^9, 
   3.9464312679757996`*^9}, {3.9464313246832275`*^9, 
   3.9464313565215497`*^9}, {3.9464314510540867`*^9, 3.946431451579011*^9}, 
   3.9464324117658052`*^9, 3.9464324466763115`*^9, 3.946432483730425*^9, {
   3.9479135166365457`*^9, 3.9479135194959636`*^9}},
 ExpressionUUID -> "a9f9097c-eb03-4036-b21e-a66cf55bc8aa"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Example", " ", "3.4", " ", 
    RowBox[{"(", "ii", ")"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"Kuhn", "'"}], "s", " ", "weights"}]}], "Subsubsection"]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.946431852188893*^9},ExpressionUUID->"b4c11132-ff40-4a72-9a0f-\
9a2cb308cac5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Recall", " ", "using", " ", 
     RowBox[{"Kuhn", "'"}], "s", " ", "weights", " ", "amounts", " ", "to", 
     " ", "having", " ", "w", 
     RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], " ", "so", " ", "that", " ", 
      StyleBox[
       RowBox[{"Kuhnw", "[", 
        RowBox[{"\[Beta]_", ",", " ", "k1_", ",", " ", "k2_"}], "]"}],
       FontColor->RGBColor[1, 0, 1]]}], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[":=",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[
      RowBox[{"1", "/", "2"}],
      FontColor->RGBColor[1, 0, 1]]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"KuhnS1", "[", 
     RowBox[{"u_", ",", "v_", ",", " ", "\[Theta]1_"}], "]"}], ":=", " ", 
    RowBox[{"S1", "[", 
     RowBox[{
     "u", ",", "v", ",", " ", "\[Theta]1", ",", "Kuhnw", ",", " ", "0", ",", 
      " ", "0"}], "]"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"According", " ", "to", " ", "Section", " ", "5.2"}], ",", " ", 
     RowBox[{
      RowBox[{"the", " ", "following", " ", "times", " ", 
       FractionBox[
        RowBox[{
         SubscriptBox["X", "1"], " "}], 
        RowBox[{"log", " ", "x"}]], " ", "gives", " ", "an", " ", "upper", 
       " ", "bound", " ", "for", " ", 
       SubscriptBox["\[CapitalSigma]", "2"]}], " ", "-", " ", 
      RowBox[{"See", " ", "Equation", " ", 
       RowBox[{"(", "18", ")"}], " ", "and", " ", "formula", " ", "above", 
       " ", "Equation", " ", 
       RowBox[{"(", "24", ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"KuhnS2SeekingP3Numbers", "[", 
     RowBox[{"u_", ",", "v_", ",", " ", "\[Rho]_", ",", " ", "\[Theta]2_"}], 
     "]"}], " ", ":=", " ", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"2", 
       FractionBox[
        RowBox[{
         RowBox[{"C3", "[", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"u", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]1"}], ")"}]}], ",", 
            FractionBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Alpha]1"}], ")"}], "\[Alpha]1"]}], "]"}], 
          "]"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"Boole", "[", 
             RowBox[{"\[Alpha]1", " ", "<", " ", 
              RowBox[{"1", "/", "u"}]}], "]"}], "/", "2"}]}], ")"}]}], 
        RowBox[{"\[Alpha]1", 
         RowBox[{"(", 
          RowBox[{"1", "-", "\[Alpha]1"}], ")"}], 
         RowBox[{"\[Theta]2", "[", 
          RowBox[{"\[Alpha]1", ",", "\[Rho]"}], "]"}]}]]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]1", ",", " ", 
        RowBox[{"1", "/", "v"}], ",", " ", 
        RowBox[{"1", "/", "4"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9204454772933936`*^9, 3.9204455111629815`*^9}, {
   3.9204542536248007`*^9, 3.9204542670779576`*^9}, {3.920454768053855*^9, 
   3.9204547747546473`*^9}, {3.920454868355586*^9, 3.9204548698116703`*^9}, {
   3.9204608620042424`*^9, 3.920460864261998*^9}, 3.920514998876748*^9, 
   3.9205161223493967`*^9, {3.9229521622706013`*^9, 3.9229521636125565`*^9}, {
   3.925871089853819*^9, 3.9258710901541853`*^9}, 3.925871177751127*^9, {
   3.9258746843149643`*^9, 3.9258746843149643`*^9}, {3.9463662537225666`*^9, 
   3.946366290205902*^9}, {3.946367062185565*^9, 3.946367067123021*^9}, {
   3.946431476136073*^9, 3.9464315010505133`*^9}, {3.946431566433854*^9, 
   3.9464315751531386`*^9}, {3.946431646490098*^9, 3.946431649677374*^9}, {
   3.9464318455798225`*^9, 3.946431852188893*^9}, 3.946432412390092*^9, 
   3.94643245179937*^9, 3.946432486033371*^9, {3.9479135302461233`*^9, 
   3.947913530793006*^9}, {3.947913562745119*^9, 3.9479135634013815`*^9}},
 ExpressionUUID -> "3e3d2fd2-d721-4252-acb1-83d9e54bb4f5"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Example", " ", "3.4", " ", 
    RowBox[{"(", "iii", ")"}]}], "-", 
   RowBox[{
    RowBox[{"Richert", "'"}], "s", " ", "weights"}]}], 
  "Subsubsection"]], "Input",ExpressionUUID->"9132f9c7-1fdf-4804-9981-\
698ac20142b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Recall", " ", "using", " ", 
     RowBox[{"Richert", "'"}], "s", " ", "weights", " ", "amounts", " ", "to",
      " ", "having", " ", "w", 
     RowBox[{"(", "\[Beta]", ")"}]}], " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Lambda]", 
      RowBox[{"(", 
       RowBox[{"1", "-", "u\[Beta]"}], ")"}], " ", "and", " ", "we", " ", 
      "use", " ", "the", " ", "parameter", " ", "k1", " ", "to", " ", 
      "record", " ", "\[Lambda]", " ", "and", " ", "k2", " ", "to", " ", 
      "record", " ", "u", " ", "so", " ", "that", " ", 
      StyleBox[
       RowBox[{"Richertw", "[", 
        RowBox[{"\[Beta]_", ",", " ", "\[Lambda]_", ",", " ", "u_"}], "]"}],
       FontColor->RGBColor[1, 0, 1]]}], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[":=",
      FontColor->RGBColor[1, 0, 1]], 
     StyleBox[" ",
      FontColor->RGBColor[1, 0, 1]], 
     RowBox[{
      StyleBox["\[Lambda]",
       FontColor->RGBColor[1, 0, 1]], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"u", " ", "\[Beta]"}]}], ")"}],
       FontColor->RGBColor[1, 0, 1]], " ", "Here", " ", "we", " ", "just", 
      " ", "use", " ", "the", " ", "bounds", " ", "from", " ", "calculations",
       " ", "for", " ", "Sections", " ", "4", " ", "and", " ", "5", " ", 
      "above"}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"RichertS1", "[", 
     RowBox[{
     "u_", ",", " ", "v_", ",", " ", "\[Theta]1_", ",", " ", "\[Lambda]_"}], 
     "]"}], ":=", " ", 
    RowBox[{"S1", "[", 
     RowBox[{
     "u", ",", "v", ",", " ", "\[Theta]1", ",", "Richertw", ",", " ", 
      "\[Lambda]", ",", " ", "u"}], "]"}]}], "\n", 
   RowBox[{
    RowBox[{"RichertS2E4", "[", 
     RowBox[{
     "u_", ",", "v_", ",", "\[Rho]_", ",", "\[Theta]2_", ",", "\[Lambda]_"}], 
     "]"}], ":=", 
    RowBox[{"S2E4", "[", 
     RowBox[{
     "u", ",", " ", "v", ",", " ", "\[Rho]", ",", " ", "\[Theta]2", ",", " ", 
      "Richertw", ",", " ", "\[Lambda]", ",", " ", "u"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RichertS2E5", "[", 
     RowBox[{
     "u_", ",", "v_", ",", "\[Rho]_", ",", "\[Theta]2_", ",", "\[Lambda]_"}], 
     "]"}], ":=", 
    RowBox[{"S2E5", "[", 
     RowBox[{
     "u", ",", " ", "v", ",", " ", "\[Rho]", ",", " ", "\[Theta]2", ",", " ", 
      "Richertw", ",", " ", "\[Lambda]", ",", " ", "u"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9204454772933936`*^9, 3.9204455111629815`*^9}, 
   3.920514977911936*^9, {3.9258708389670196`*^9, 3.9258708392840505`*^9}, {
   3.9463663038930287`*^9, 3.946366328376706*^9}, {3.946367077966571*^9, 
   3.946367081700882*^9}, {3.946431707448551*^9, 3.9464317422367*^9}, {
   3.946431775540959*^9, 3.9464317756885977`*^9}, {3.9464318097187033`*^9, 
   3.946431812275935*^9}, {3.9464318820740547`*^9, 3.9464318823420353`*^9}, {
   3.9464321572286177`*^9, 
   3.946432172156535*^9}},ExpressionUUID->"320661be-19f1-4cf1-b35d-\
7beb73f152b1"],

Cell[BoxData[
 StyleBox[
  RowBox[{
  "6.", " ", "CASE", " ", "STUDY", " ", "Diophantine", " ", "approximations", 
   " ", "with", " ", "a", " ", "prime", " ", "and", " ", "an", " ", "almost", 
   " ", "prime", " "}], "Subsection"]], "Input",
 CellChangeTimes->{
  3.9464318618470573`*^9},ExpressionUUID->"bd6dc910-355d-4951-9cda-\
318239946bc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "introduce", " ", "some", " ", "useful", " ", "definitions", 
    " ", "containing", " ", "the", " ", "arithmetical", " ", "information", 
    " ", "given", " ", "by", " ", "Harman"}], " ", "*)"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Harman", "'"}], "s", " ", "level", " ", "of", " ", 
    "distribution", " ", "for", " ", "the", " ", "switched", " ", "sum"}], 
   "*)"}], 
  StyleBox["\[IndentingNewLine]", "Subsection"], 
  RowBox[{
   RowBox[{
    RowBox[{"\[Theta]2Harman", "[", 
     RowBox[{"\[Beta]_", ",", " ", "\[Rho]_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Beta]"}], ")"}], "/", "2"}], "-", "\[Rho]"}]}], 
   "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "What", " ", "the", " ", "weighted", " ", "Richert", " ", "sieve", " ", 
     "gives", " ", "in", " ", 
     RowBox[{"Harman", "'"}], "s", " ", "case"}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"HarmanRichertS1", "[", 
     RowBox[{"u_", ",", " ", "v_", ",", "\[Lambda]_", ",", "\[Rho]_"}], "]"}],
     ":=", 
    RowBox[{"RichertS1", "[", 
     RowBox[{"u", ",", "v", ",", 
      RowBox[{
       RowBox[{"1", "/", "3"}], "-", "\[Rho]"}], ",", "\[Lambda]"}], "]"}]}], 
   "\n", 
   RowBox[{
    RowBox[{"HarmanRichertS2E4", "[", 
     RowBox[{"u_", ",", "v_", ",", "\[Rho]_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"RichertS2E4", "[", 
     RowBox[{
     "u", ",", "v", ",", "\[Rho]", ",", "\[Theta]2Harman", ",", " ", 
      "\[Lambda]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"HarmanRichertS2E5", "[", 
     RowBox[{"u_", ",", "v_", ",", "\[Rho]_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"RichertS2E5", "[", 
     RowBox[{
     "u", ",", "v", ",", "\[Rho]", ",", "\[Theta]2Harman", ",", " ", 
      "\[Lambda]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90499940740063*^9, 3.904999449407058*^9}, {
   3.920457268832409*^9, 3.9204572718086543`*^9}, 3.920515009777693*^9, {
   3.9258711517758274`*^9, 3.925871152071273*^9}, {3.946366524443678*^9, 
   3.9463665912699146`*^9}, 3.9464318596330323`*^9},
 ExpressionUUID -> "90030673-fac4-4e7f-adeb-5eef089e80ee"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"Harman", "'"}], "s", " ", "own", " ", "approach"}], 
  "Subsubsection"]], "Input",
 CellChangeTimes->{{3.9464325937459307`*^9, 
  3.946432606491687*^9}},ExpressionUUID->"36f51766-5e0a-4370-b097-\
1d64cd9c87bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "first", " ", "verify", " ", 
    RowBox[{"Harman", "'"}], "s", " ", "own", " ", "results"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"HarmanRichertS1HarmanParameters", "[", "\[Rho]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "=", 
         FractionBox["4", 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
        RowBox[{"u", " ", "=", " ", 
         FractionBox["1", 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
        RowBox[{"\[Lambda]", " ", "=", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{"5", "-", 
           FractionBox["1", 
            RowBox[{" ", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}]]}]}], "}"}], ",", 
      " ", 
      RowBox[{"HarmanRichertS1", "[", 
       RowBox[{"u", ",", " ", "v", ",", "\[Lambda]", ",", "\[Rho]"}], "]"}]}],
      "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"HarmanRichertS1HarmanParameters", "[", 
    RowBox[{"1", "/", "300"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.904968381790646*^9, 3.904968403814996*^9}, {
   3.904969638094428*^9, 3.9049696432660866`*^9}, {3.9049991495275326`*^9, 
   3.9049991512193766`*^9}, {3.9049997287168713`*^9, 3.904999751878289*^9}, {
   3.905037072982314*^9, 3.905037073309375*^9}, {3.905037460456577*^9, 
   3.905037461786028*^9}, {3.90504058694013*^9, 3.9050405895923495`*^9}, {
   3.90504064980341*^9, 3.9050406797499914`*^9}, {3.92044692558381*^9, 
   3.920446950048781*^9}, {3.9204591341330805`*^9, 3.9204591522266517`*^9}, {
   3.946366619831584*^9, 3.9463667063916206`*^9}, {3.94643194322344*^9, 
   3.946431963593849*^9}, 3.9464320244491625`*^9},
 ExpressionUUID -> "87dfb26f-25c1-4f93-b355-cfc9d0ebe9e3"],

Cell[BoxData["2.392735306944851`"], "Output",
 CellChangeTimes->{3.9464320345316124`*^9},
 ExpressionUUID -> "c9102519-a1d8-4173-af68-39d8329eb7b1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Harman", " ", "uses", " ", "the", " ", "trivial", " ", "upper", " ", 
      "bound", " ", "W", 
      RowBox[{"(", "n", ")"}]}], " ", "\[LessEqual]", " ", 
     RowBox[{"\[Lambda]", " ", "in", " ", 
      RowBox[{"S2", ".", " ", "The"}], " ", "following", " ", "times", " ", 
      FractionBox[
       RowBox[{
        SubscriptBox["X", "1"], " "}], 
       RowBox[{"log", " ", "x"}]], " ", "gives", " ", "an", " ", "upper", " ",
       "bound", " ", "for", " ", 
      SubscriptBox["\[CapitalSigma]", "2"], " ", "with", " ", "such", " ", 
      "an", " ", "rough", " ", "upper", " ", "bound"}]}], ",", " ", 
    RowBox[{"see", " ", "Equation", " ", 
     RowBox[{"(", "31", ")"}]}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"HarmanRichertS2E4Trivial", "[", 
     RowBox[{"u_", ",", "v_", ",", "\[Rho]_", ",", "\[Lambda]_"}], "]"}], ":=", 
    RowBox[{"\[Lambda]", " ", 
     RowBox[{"S2E4", "[", 
      RowBox[{
      "u", ",", "v", ",", "\[Rho]", ",", "\[Theta]2Harman", ",", " ", 
       "Trivialw", ",", " ", "0", ",", " ", "0"}], "]"}]}]}], "\n", 
   RowBox[{
    RowBox[{"HarmanRichertS2E4TrivialHarmanParameters", "[", "\[Rho]_", "]"}],
     ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"v", " ", "=", 
         FractionBox["4", 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
        RowBox[{"u", " ", "=", " ", 
         FractionBox["1", 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
        RowBox[{"\[Lambda]", " ", "=", 
         FractionBox[
          RowBox[{" ", "1"}], 
          RowBox[{"5", "-", 
           FractionBox["1", 
            RowBox[{" ", 
             RowBox[{
              RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}]]}]}], "}"}], ",", 
      " ", 
      RowBox[{"HarmanRichertS2E4Trivial", "[", 
       RowBox[{"u", ",", "v", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}]}], 
     "]"}]}], "\n", 
   RowBox[{"HarmanRichertS2E4TrivialHarmanParameters", "[", 
    RowBox[{"1", "/", "300"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.920459188764551*^9, 3.920459206193318*^9}, {
   3.9258712266898317`*^9, 3.9258712895219746`*^9}, {3.946366764983698*^9, 
   3.9463667730461674`*^9}, {3.946432004150573*^9, 3.9464320137857676`*^9}, 
   3.9464324130422797`*^9, {3.9464324592364407`*^9, 3.946432486997091*^9}, {
   3.946432659681136*^9, 3.9464326623223286`*^9}, {3.9479136404436817`*^9, 
   3.9479136407405653`*^9}},
 ExpressionUUID -> "6afd6fa4-1098-4659-8194-9a89da5b7f97"],

Cell[BoxData["2.2357210009992126`"], "Output",
 CellChangeTimes->{{3.946432019951085*^9, 3.946432038310685*^9}},
 ExpressionUUID -> "4d57299a-5217-4f76-ae78-9a7331fb3c99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Actually", " ", "it", " ", "seems", " ", "Harman", " ", "would", " ", 
   "get", " ", 
   RowBox[{"1", "/", "150"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9050371140158386`*^9, 
  3.9050371214104276`*^9}},ExpressionUUID->"fa789d12-ddba-4e79-98d8-\
bb91f83fab09"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HarmanRichertS1HarmanParameters", "[", 
    RowBox[{"1", "/", "148"}], "]"}], ",", " ", 
   RowBox[{"HarmanRichertS2E4TrivialHarmanParameters", "[", 
    RowBox[{"1", "/", "148"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9050361842818975`*^9, 3.9050361901575565`*^9}, {
   3.905036239756448*^9, 3.905036239873288*^9}, {3.9050364545401783`*^9, 
   3.905036454752385*^9}, {3.9050368852875166`*^9, 3.9050368861762123`*^9}, {
   3.9050369742805324`*^9, 3.9050369827828016`*^9}, {3.9050370906383133`*^9, 
   3.9050371098549557`*^9}, {3.9050374817756157`*^9, 
   3.9050374826093044`*^9}, {3.9050414040707226`*^9, 
   3.9050414060994263`*^9}, {3.9204470961389265`*^9, 3.920447112942899*^9}, {
   3.920459305788001*^9, 3.92045932269591*^9}, 3.9204594312090816`*^9, {
   3.9207654499849787`*^9, 3.92076545309197*^9}, {3.9207658303344407`*^9, 
   3.920765836371409*^9}, {3.9258713064409122`*^9, 3.9258713130641766`*^9}},
 ExpressionUUID -> "917ae5f8-339b-447d-9eed-3614c5882b4c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.3471657943820654`", ",", "2.3414108244141425`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9233792295621*^9, 3.9258713141845613`*^9, 
  3.9464320424234915`*^9},
 ExpressionUUID -> "5637f261-4472-4c35-9d7a-85cc7956c715"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
6.1 - Harman with Richert taking the actual weight into account in the upper \
bound\
\>", "Subsubsection",
 CellChangeTimes->{{3.905037162738388*^9, 3.905037175777195*^9}, {
  3.9050783015294*^9, 3.9050783024217663`*^9}, {3.9258749214186883`*^9, 
  3.925874925549736*^9}, {3.9463669357017365`*^9, 
  3.9463669417017117`*^9}},ExpressionUUID->"e7cc8bcd-1c4b-4ec2-8092-\
e0ef18d866fb"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"With", " ", 
    RowBox[{"Harman", "'"}], "s", " ", "parameters"}], ",", " ", 
   RowBox[{"using", " ", "Equation", " ", 
    RowBox[{"(", "30", ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.904967779143545*^9, 3.904967784976252*^9}, {
  3.904999392677668*^9, 3.904999403274315*^9}, {3.9050372345340676`*^9, 
  3.905037235635892*^9}, {3.946432761222833*^9, 3.9464327880454073`*^9}, {
  3.9479136546556845`*^9, 3.947913656108845*^9}},
 ExpressionUUID -> "d32861d4-1c38-47f5-95fe-29d6424c09f9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HarmanRichertS2E4HarmanParameters", "[", "\[Rho]_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"v", " ", "=", 
       FractionBox["4", 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
      RowBox[{"u", " ", "=", " ", 
       FractionBox["1", 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}], ",", " ", 
      RowBox[{"\[Lambda]", " ", "=", 
       FractionBox[
        RowBox[{" ", "1"}], 
        RowBox[{"5", "-", 
         FractionBox["1", 
          RowBox[{" ", 
           RowBox[{
            RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}]]}]]}]}], "}"}], ",", 
    " ", 
    RowBox[{"HarmanRichertS2E4", "[", 
     RowBox[{"u", ",", "v", ",", " ", "\[Rho]", ",", " ", "\[Lambda]"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904967469433544*^9, 3.9049674746664047`*^9}, {
   3.9049694838851595`*^9, 3.904969507481798*^9}, {3.9049701201880875`*^9, 
   3.9049701209627924`*^9}, {3.904978596989527*^9, 3.9049786094475994`*^9}, {
   3.9049994623255243`*^9, 3.9049994667742963`*^9}, {3.904999613186434*^9, 
   3.9049996150550756`*^9}, {3.9050372389285865`*^9, 
   3.9050372582817354`*^9}, {3.905040400388055*^9, 3.9050404015184717`*^9}, 
   3.9050404769837637`*^9, {3.9050405203847523`*^9, 3.905040529046844*^9}, {
   3.905041488948307*^9, 3.9050415005019937`*^9}, {3.9204472992190523`*^9, 
   3.9204473103692055`*^9}, 3.920447386417556*^9, {3.9204594444227667`*^9, 
   3.9204594897576685`*^9}},
 ExpressionUUID -> "a7c5187f-aac4-4ecc-9e1b-11abfe58aa1f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HarmanRichertS1HarmanParameters", "[", 
    RowBox[{"1", "/", "24"}], "]"}], ",", " ", 
   RowBox[{"HarmanRichertS2E4HarmanParameters", "[", 
    RowBox[{"1", "/", "24"}], "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.9050361842818975`*^9, 3.9050361901575565`*^9}, {
  3.905036239756448*^9, 3.905036239873288*^9}, {3.9050364545401783`*^9, 
  3.905036454752385*^9}, {3.9050368852875166`*^9, 3.9050368861762123`*^9}, {
  3.9050369742805324`*^9, 3.9050369827828016`*^9}, {3.9050370906383133`*^9, 
  3.9050371098549557`*^9}, {3.9050374817756157`*^9, 3.9050374826093044`*^9}, {
  3.9050414040707226`*^9, 3.9050414060994263`*^9}, {3.9204470961389265`*^9, 
  3.920447112942899*^9}, {3.920447424745534*^9, 3.9204474760213394`*^9}, {
  3.920459509116517*^9, 3.9204595276674695`*^9}, {3.9231098568767815`*^9, 
  3.923109875349929*^9}, {3.925871359996605*^9, 3.9258713946539087`*^9}},
 ExpressionUUID -> "066dbcd8-f188-49ee-86e5-5ac0f4015e3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4840570598006435`", ",", "1.4464865710375963`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9050361911113358`*^9, 3.9050362416093674`*^9, {3.9050364555713344`*^9, 
   3.905036469660471*^9}, 3.9050365700401993`*^9, 3.90503676887477*^9, 
   3.9050368865841675`*^9, 3.9050369834781065`*^9, {3.9050370309562187`*^9, 
   3.90503704301071*^9}, {3.9050370805076523`*^9, 3.905037110472397*^9}, 
   3.9050374856683474`*^9, 3.905040366507815*^9, 3.905041407050249*^9, 
   3.90504146006234*^9, 3.9050547615771174`*^9, 3.9052589468643236`*^9, 
   3.920447120336477*^9, {3.920447429005218*^9, 3.920447478965787*^9}, 
   3.92045953356489*^9, 3.9229543621457896`*^9, {3.925871370997363*^9, 
   3.9258713973550196`*^9}, 3.9464320764988823`*^9},
 ExpressionUUID -> "d69bd7a6-9093-485b-a51a-775ac2d4180f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Just", " ", "taking", " ", "the", " ", "actual", " ", "weight", " ", 
    "into", " ", "account", " ", "improves", " ", "to", " ", "\[Rho]", " ", 
    "to", " ", 
    RowBox[{"1", "/", "25"}]}], ",", " ", "say", ",", " ", 
   RowBox[{"without", " ", "changing", " ", "the", " ", "parameters"}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.920447508631849*^9, 3.920447521541788*^9}, {
  3.9258714019955397`*^9, 3.9258714049740796`*^9}, {3.925871448345101*^9, 
  3.9258714523202543`*^9}, {3.9463667960304513`*^9, 
  3.9463667977335567`*^9}},ExpressionUUID->"550a2436-ab55-4ced-b723-\
95b8702a7a62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Now", " ", "we", " ", "take", " ", "\[Lambda]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"5.5", "-", "u"}]], " ", "so", " ", "that", " ", "S"}], "=", 
      "3"}]}], ",", " ", 
    RowBox[{"R", "=", "5"}]}], "*)"}], 
  RowBox[{
   RowBox[{"HarmanRichertResult2", "[", 
    RowBox[{"u_", ",", " ", "v_", ",", "\[Rho]_"}], "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Lambda]", " ", "=", " ", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"5.5", "-", "u"}], ")"}]}]}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"HarmanRichertS1", "[", 
        RowBox[{"u", ",", " ", "v", ",", "\[Lambda]", ",", "\[Rho]"}], "]"}], 
       ",", "\n", 
       RowBox[{
        RowBox[{"HarmanRichertS2E4", "[", 
         RowBox[{"u", ",", "v", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}], "+", 
        RowBox[{"HarmanRichertS2E5", "[", 
         RowBox[{"u", ",", "v", ",", "\[Rho]", ",", "\[Lambda]"}], "]"}]}]}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.923989065689386*^9, 3.923989065889559*^9}, {
  3.923989703366843*^9, 3.9239897054223595`*^9}, {3.923989906033435*^9, 
  3.9239899072174835`*^9}, {3.923990258265676*^9, 3.9239902599058847`*^9}, {
  3.923994697185853*^9, 3.9239947163867083`*^9}, {3.9239951510638647`*^9, 
  3.923995152282626*^9}, {3.923995184095089*^9, 3.9239951864388385`*^9}, {
  3.9258730946401815`*^9, 3.92587311159861*^9}},
 ExpressionUUID -> "9658b87d-9993-4d3c-8297-9bbb98fbabc5"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"We", " ", "take", " ", "v"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"19.2", " ", "and", " ", "u"}], " ", "=", " ", 
     RowBox[{
     "4.1", " ", "in", " ", "end", " ", "of", " ", "Section", " ", 
      "6.1"}]}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "which", " ", "is", " ", "admissible", " ", "for", " ", "\[Rho]"}], " ", 
    "=", " ", "0.075"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9464328069852357`*^9, 
  3.9464328492179613`*^9}},ExpressionUUID->"bec51fa2-c757-4841-93c9-\
d1ad6410ea05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HarmanRichertResult2", "[", 
  RowBox[{"4.1", ",", " ", "19.2", ",", " ", "0.075"}], "]"}]], "Input",
 CellChangeTimes->{{3.92587313171751*^9, 3.9258731417479825`*^9}, {
  3.925873173644932*^9, 3.9258731916485157`*^9}, {3.9258741499481306`*^9, 
  3.925874155467388*^9}, {3.925874253630215*^9, 3.9258742838870263`*^9}, {
  3.925874325103406*^9, 3.9258743526367865`*^9}, {3.9258744812896957`*^9, 
  3.925874498866549*^9}},
 ExpressionUUID -> "a4657047-b07a-4c5c-ad46-68b1f8a04a25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.8725685200749664`", ",", "2.762694810342068`"}], "}"}]], "Output",
 CellChangeTimes->{{3.925874319192586*^9, 3.92587436492104*^9}, 
   3.925874460212042*^9, {3.925874494617468*^9, 3.925874511144394*^9}, 
   3.9464329446976323`*^9},
 ExpressionUUID -> "8e39bf0b-ac0d-4d22-b1e1-b93abc263f0e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6.2 - Harman with trivial weights", "Subsubsection",
 CellChangeTimes->{{3.9050373416245117`*^9, 3.9050373549339886`*^9}, {
  3.9204595725118513`*^9, 3.920459577375512*^9}, {3.9463669499829264`*^9, 
  3.9463669521704035`*^9}, {3.9464328604603195`*^9, 
  3.9464328807936964`*^9}},ExpressionUUID->"636bd66d-2a58-4907-8d6c-\
b4f24ddd2c7c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HarmanTrivialS1", "[", 
   RowBox[{"v_", ",", " ", "\[Rho]_"}], "]"}], ":=", " ", 
  RowBox[{"TrivialS1", "[", 
   RowBox[{"v", ",", " ", 
    RowBox[{
     RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"HarmanTrivialS2SeekingP3Numbers", "[", 
   RowBox[{"v_", ",", " ", "\[Rho]_"}], "]"}], ":=", " ", 
  RowBox[{"TrivialS2SeekingP3Numbers", "[", 
   RowBox[{"v", ",", " ", "\[Rho]", ",", " ", "\[Theta]2Harman"}], 
   "]"}]}], "\n", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HarmanTrivialS1", "[", 
    RowBox[{"10.8", ",", " ", 
     RowBox[{"1", "/", "16"}]}], "]"}], ",", " ", 
   RowBox[{"HarmanTrivialS2SeekingP3Numbers", "[", 
    RowBox[{"10.8", ",", " ", 
     RowBox[{"1", "/", "16"}]}], "]"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.9204459000739365`*^9, 3.9204459546650333`*^9}, {
  3.9204540659026847`*^9, 3.92045406780105*^9}, {3.920454268497582*^9, 
  3.920454311952828*^9}, {3.9204596491125646`*^9, 3.9204596858186345`*^9}, {
  3.9464329030959597`*^9, 3.946432920443995*^9}},
 ExpressionUUID -> "578694b5-7a83-46fa-a613-b514d68550b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4.836376422701145`", ",", "4.763761151334636`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9464329231277075`*^9, 3.9464329251492352`*^9}},
 ExpressionUUID -> "275a27c7-4948-4232-93c8-c0324a9b31e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["6.3 - Harman with Kuhn-type weights", "Subsubsection",
 CellChangeTimes->{{3.905037162738388*^9, 3.905037175777195*^9}, {
  3.9050783015294*^9, 3.9050783024217663`*^9}, {3.9050783639284062`*^9, 
  3.905078366321602*^9}, {3.925874633811223*^9, 3.9258746346615543`*^9}, {
  3.946366956920398*^9, 
  3.946366958982891*^9}},ExpressionUUID->"328d6742-8a16-4ffc-95b6-\
45b0515cac44"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HarmanKuhnS1", "[", 
   RowBox[{"u_", ",", " ", "v_", ",", "\[Rho]_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", " ", 
     RowBox[{"\[Theta]", "=", 
      RowBox[{
       RowBox[{"1", "/", "3"}], "-", "\[Rho]"}]}], "}"}], ",", " ", 
    RowBox[{"KuhnS1", "[", 
     RowBox[{"u", ",", "v", ",", "\[Theta]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904968381790646*^9, 3.904968403814996*^9}, {
  3.904969638094428*^9, 3.9049696432660866`*^9}, {3.9049991495275326`*^9, 
  3.9049991512193766`*^9}, {3.9049997287168713`*^9, 3.904999751878289*^9}, {
  3.905037072982314*^9, 3.905037073309375*^9}, {3.905037460456577*^9, 
  3.905037461786028*^9}, {3.90504058694013*^9, 3.9050406358618946`*^9}, {
  3.9050784565519953`*^9, 3.9050784655692344`*^9}, {3.905259208993571*^9, 
  3.905259214861182*^9}, {3.920448592272163*^9, 3.920448593075368*^9}, {
  3.9204601375735607`*^9, 3.92046013831581*^9}, {3.920460180442483*^9, 
  3.920460188630182*^9}, {3.9204602291887226`*^9, 3.9204602604637494`*^9}, {
  3.9204609495112543`*^9, 3.920460954413555*^9}, {3.9258746602566843`*^9, 
  3.9258746708107605`*^9}},
 ExpressionUUID -> "4ef37021-cad3-443c-825c-d517307ba265"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HarmanKuhnS2SeekingP3Numbers", "[", 
   RowBox[{"u_", ",", " ", "v_", ",", " ", "\[Rho]_"}], "]"}], " ", ":=", " ", 
  RowBox[{"KuhnS2SeekingP3Numbers", "[", 
   RowBox[{"u", ",", "v", ",", " ", "\[Rho]", ",", " ", "\[Theta]2Harman"}], 
   "]"}], " "}]], "Input",
 CellChangeTimes->{{3.920460261862259*^9, 3.920460278652563*^9}, {
  3.920460313282415*^9, 3.9204603425068*^9}, {3.920460959912591*^9, 
  3.9204609657767715`*^9}, {3.9258746602723465`*^9, 3.9258746602723465`*^9}, {
  3.946431669771681*^9, 3.9464316704262266`*^9}},
 ExpressionUUID -> "c421d2e1-1a11-499c-87a3-a1bbc6cc4610"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResultHarmanKuhn", "[", 
   RowBox[{"u_", ",", " ", "v_", ",", " ", "\[Rho]_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"HarmanKuhnS1", "[", 
     RowBox[{"u", ",", " ", "v", ",", "\[Rho]"}], "]"}], ",", " ", 
    RowBox[{"HarmanKuhnS2SeekingP3Numbers", "[", 
     RowBox[{"u", ",", " ", "v", ",", "\[Rho]"}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9050785896316533`*^9, 3.90507865728155*^9}, {
   3.905078920955921*^9, 3.9050789313384995`*^9}, {3.9052147808130226`*^9, 
   3.905214865723467*^9}, {3.9052593197925463`*^9, 3.9052593257313566`*^9}, {
   3.9204603576302114`*^9, 3.9204603910726786`*^9}, {3.920460983067035*^9, 
   3.9204609933276463`*^9}, {3.9258746602723465`*^9, 3.9258746602723465`*^9}, 
   3.9464316716384068`*^9},
 ExpressionUUID -> "833012ef-d8a9-49b6-89dc-4242a072a0f3"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "In", " ", "Section", " ", "6.3", " ", "we", " ", "choose", " ", "u"}], 
    " ", "=", " ", "6.6"}], ",", " ", 
   RowBox[{"v", " ", "=", " ", 
    RowBox[{
     RowBox[{"23", " ", "and", " ", "can", " ", "take", " ", "\[Rho]"}], " ", 
     "=", " ", "0.092"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9464329757716064`*^9, 
  3.9464329992220583`*^9}},ExpressionUUID->"3f782d79-a613-4429-95f8-\
c2eed9f49034"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResultHarmanKuhn", "[", 
  RowBox[{"6.6", ",", " ", "23", ",", " ", "0.092"}], "]"}]], "Input",
 CellChangeTimes->{{3.9204604308282037`*^9, 3.9204604325426807`*^9}, {
   3.920460516221535*^9, 3.920460517905059*^9}, {3.9204609689609213`*^9, 
   3.920460978702967*^9}, 3.9258746602723465`*^9, {3.9258755955925727`*^9, 
   3.925875609078731*^9}},
 ExpressionUUID -> "94e45c0e-f900-4efa-932e-840de9ba0114"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.760970479026522`", ",", "3.7156467615902096`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9204604065733624`*^9, 3.9204604333852577`*^9}, 
   3.920460518929427*^9, 3.920460998097805*^9, {3.925874700308453*^9, 
   3.9258747482551384`*^9}, {3.9258755965110784`*^9, 3.925875609693753*^9}, 
   3.925875681880206*^9, 3.946432959258797*^9},
 ExpressionUUID -> "67a54d6f-0c73-41f1-a849-4b5a14c1c298"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
7. PROOF OF THEOREM 3.2 (when the level of distribution is the same for the \
switched problem) \
\>", "Subsection",
 CellChangeTimes->{
  3.9464318618470573`*^9, {3.9464330286660337`*^9, 
   3.9464330665513725`*^9}},ExpressionUUID->"fbf9267e-257b-4547-971e-\
7b92b866e6e7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Here", " ", "we", " ", "use", " ", "the", " ", "parameter", " ", "\[Rho]", 
   " ", "in", " ", "the", " ", "definition", " ", "of", " ", "the", " ", 
   "switched", " ", "level", " ", "of", " ", "distribution", " ", "for", " ", 
   "the", " ", "level", " ", "of", " ", "distribution"}], "*)"}]], "Input",
 CellChangeTimes->{{3.905303066386964*^9, 3.9053030785548935`*^9}, {
  3.946433095092206*^9, 
  3.946433109643668*^9}},ExpressionUUID->"3e42f947-7e5d-41e9-8fcf-\
50c17adba302"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Theta]2Constant", "[", 
   RowBox[{"\[Beta]_", ",", " ", "\[Rho]_"}], "]"}], " ", ":=", " ", 
  "\[Rho]"}]], "Input",
 CellChangeTimes->{{3.905073836732179*^9, 3.905073881229999*^9}, {
   3.9053030362516193`*^9, 3.905303041992155*^9}, 3.9053030884642425`*^9, {
   3.9205143117315073`*^9, 3.9205143146136894`*^9}},
 ExpressionUUID -> "4f66f2ce-6353-46a1-a2ff-62c71c943cb1"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Trying", " ", "to", " ", "obtain", " ", "P3", " ", "numbers"}], 
   " ", "-", " ", 
   RowBox[{"See", " ", "Theorem", " ", "3.2"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9053069293859663`*^9, 3.9053069361632566`*^9}, {
   3.946366860280178*^9, 3.946366867014524*^9}, 
   3.9463671811990643`*^9},ExpressionUUID->"4b1ab2b1-710f-46da-8867-\
4b56bf0d0b10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ResultKuhnConstLOD", "[", 
   RowBox[{"u_", ",", " ", "v_", ",", " ", "\[Rho]_"}], "]"}], " ", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"KuhnS1", "[", 
     RowBox[{"u", ",", "v", ",", " ", "\[Rho]"}], "]"}], ",", 
    RowBox[{"KuhnS2SeekingP3Numbers", "[", 
     RowBox[{
     "u", ",", "v", ",", " ", "\[Rho]", ",", " ", "\[Theta]2Constant"}], 
     "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9204459000739365`*^9, 3.9204459546650333`*^9}, {
   3.9204540659026847`*^9, 3.92045406780105*^9}, {3.920454268497582*^9, 
   3.920454311952828*^9}, {3.9204547790552106`*^9, 3.920454815436327*^9}, {
   3.9204548756002164`*^9, 3.9204548804349213`*^9}, {3.920460868735552*^9, 
   3.920460876438436*^9}, {3.9205144058019495`*^9, 3.9205145470424476`*^9}, {
   3.9205154401639724`*^9, 3.920515445279722*^9}, 3.920515508934307*^9, {
   3.9205160314064803`*^9, 3.9205160429369526`*^9}, {3.92051615681175*^9, 
   3.9205161599614086`*^9}, {3.9258746602723465`*^9, 
   3.9258746602723465`*^9}, {3.925874784331494*^9, 3.9258748052404532`*^9}, 
   3.946431672812376*^9},
 ExpressionUUID -> "295919ef-be3c-43c6-a043-4b7734dd3f67"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ResultKuhnConstLOD", "[", 
  RowBox[{"6", ",", " ", "20", ",", " ", "0.267"}], "]"}]], "Input",
 CellChangeTimes->{{3.9206042233520174`*^9, 3.920604252618597*^9}, 
   3.9258746602723465`*^9},
 ExpressionUUID -> "e494f9e1-4caf-47bf-8178-1dee397d4a75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.3708591492381723`", ",", "3.3417770226397505`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920604234381605*^9, 3.9206042537344046`*^9}, 
   3.925874808320459*^9, 3.9464331279132533`*^9},
 ExpressionUUID -> "4948e762-0c60-4b0a-aa29-4e84c1f2cb47"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Comparison", " ", "to", " ", "Li"}], "-", "Zhang", "-", 
   RowBox[{
    RowBox[{"Xue", "'"}], "s", " ", "level", " ", "of", " ", "distribution"}],
    " ", "-", " ", 
   RowBox[{"See", " ", "Remark", " ", 
    RowBox[{"3.3", ".", " ", "The"}], " ", "following", " ", "is", " ", "the",
     " ", "level", " ", "of", " ", "distribution", " ", "they", " ", "have", 
    " ", "for", " ", "a", " ", "given", " ", "\[Gamma]"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9205186619268584`*^9, 3.9205186999658084`*^9}, {
  3.9463668825300703`*^9, 3.9463668948269076`*^9}, {3.9463671838552666`*^9, 
  3.946367199995595*^9}, {3.9464331941505675`*^9, 
  3.9464332075184965`*^9}},ExpressionUUID->"54ff76ef-85f5-4662-b4da-\
59f95fad4a81"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xi", "[", "\[Gamma]_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox["129", "4"], "\[Gamma]"}], "-", 
   FractionBox["255", "8"]}]}]], "Input",
 CellChangeTimes->{{3.9205181219405375`*^9, 3.920518149591164*^9}},
 ExpressionUUID -> "66c2888c-bdc7-496b-af3e-32953e7e0e3b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Solve", " ", "for", " ", "the", " ", "\[Gamma]", " ", "for", " ", "which", 
   " ", "we", " ", "have", " ", "our", " ", "level", " ", "of", " ", 
   "distribution", " ", "0.267"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.946433213483915*^9, 
  3.9464332322267027`*^9}},ExpressionUUID->"bcd36761-370b-4c85-b642-\
ad76b35fd426"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Xi", "[", "\[Gamma]", "]"}], " ", "\[Equal]", " ", "0.267"}], 
   ",", " ", "\[Gamma]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9205181765990567`*^9, 
  3.920518191587704*^9}},ExpressionUUID->"60c56735-f5e7-48e0-a075-\
35a807039bc3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Gamma]", "\[Rule]", "0.9966511627906978`"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9205181920183735`*^9, 
  3.9258748374039097`*^9},ExpressionUUID->"a59fa42b-bfd7-4af9-a3a1-\
cd42a298d33f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"The", " ", "level", " ", "of", " ", "distribution", " ", "Li"}], 
   "-", "Zhang", "-", 
   RowBox[{"Xue", " ", "require"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9464332362398987`*^9, 
  3.9464332461863575`*^9}},ExpressionUUID->"1176e695-4135-41a0-910c-\
d42438d21235"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Xi", "[", "0.9989445", "]"}]], "Input",
 CellChangeTimes->{{3.9205181511376915`*^9, 
  3.920518160238061*^9}},ExpressionUUID->"7b321b4f-6b0f-4992-ac59-\
d2caeeda32e4"],

Cell[BoxData["0.3409601250000023`"], "Output",
 CellChangeTimes->{
  3.9205181607068453`*^9},ExpressionUUID->"5e8eed87-b731-46f5-8ec8-\
92cbf2d8161f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 637},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
PrivateNotebookOptions -> {
 "VersionedStylesheet" -> {"Default.nb"[8.] -> False}},
Magnification:>2. Inherited,
FrontEndVersion->"7.0 for Microsoft Windows (64-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 396, 6, 201, "Section"],
Cell[979, 30, 620, 14, 126, "Input"],
Cell[1602, 46, 325, 9, 106, "Input"],
Cell[1930, 57, 5831, 151, 602, "Input"],
Cell[7764, 210, 343, 8, 63, "Input"],
Cell[8110, 220, 7360, 206, 497, "Input"],
Cell[CellGroupData[{
Cell[15495, 430, 245, 5, 56, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[15743, 437, 2728, 62, 296, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[18508, 504, 354, 8, 63, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}],
Cell[18865, 514, 1870, 48, 213, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10001.}]
}, Open  ]],
Cell[CellGroupData[{
Cell[20772, 567, 545, 14, 57, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}],
Cell[21320, 583, 6178, 143, 794, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10002.}]
}, Open  ]],
Cell[27513, 729, 1230, 34, 92, "Input"],
Cell[28746, 765, 259, 7, 56, "Input"],
Cell[29008, 774, 3456, 83, 377, "Input"],
Cell[CellGroupData[{
Cell[32489, 861, 372, 10, 56, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[32864, 873, 4039, 95, 433, "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[36918, 971, 269, 8, 56, "Input"],
Cell[37190, 981, 3022, 74, 296, "Input"],
Cell[40215, 1057, 346, 8, 106, "Input"],
Cell[40564, 1067, 2208, 54, 296, "Input"],
Cell[42775, 1123, 258, 7, 56, "Input"],
Cell[CellGroupData[{
Cell[43058, 1134, 1977, 46, 274, "Input"],
Cell[45038, 1182, 148, 2, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45223, 1189, 2694, 66, 431, "Input"],
Cell[47920, 1257, 171, 2, 82, "Output"]
}, Open  ]],
Cell[48106, 1262, 320, 8, 57, "Input"],
Cell[CellGroupData[{
Cell[48451, 1274, 1029, 17, 92, "Input"],
Cell[49483, 1293, 262, 6, 82, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49782, 1304, 393, 8, 50, "Subsubsection"],
Cell[50178, 1314, 560, 11, 57, "Input"],
Cell[50741, 1327, 1666, 39, 204, "Input"],
Cell[CellGroupData[{
Cell[52432, 1370, 986, 16, 92, "Input"],
Cell[53421, 1388, 832, 14, 82, "Output"]
}, Open  ]],
Cell[54268, 1405, 664, 14, 92, "Input"],
Cell[54935, 1421, 1630, 39, 175, "Input"],
Cell[56568, 1462, 585, 16, 92, "Input"],
Cell[CellGroupData[{
Cell[57178, 1482, 503, 8, 57, "Input"],
Cell[57684, 1492, 332, 6, 82, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58065, 1504, 342, 5, 50, "Subsubsection"],
Cell[CellGroupData[{
Cell[58432, 1513, 1120, 26, 160, "Input"],
Cell[59555, 1541, 236, 4, 82, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59840, 1551, 383, 6, 50, "Subsubsection"],
Cell[60226, 1559, 1222, 23, 57, "Input"],
Cell[61451, 1584, 622, 11, 92, "Input"],
Cell[62076, 1597, 851, 16, 92, "Input"],
Cell[62930, 1615, 493, 13, 92, "Input"],
Cell[CellGroupData[{
Cell[63448, 1632, 426, 7, 57, "Input"],
Cell[63877, 1641, 433, 7, 82, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[64359, 1654, 284, 7, 108, "Subsection"],
Cell[64646, 1663, 525, 10, 92, "Input"],
Cell[65174, 1675, 409, 8, 57, "Input"],
Cell[65586, 1685, 414, 9, 57, "Input"],
Cell[66003, 1696, 1164, 22, 92, "Input"],
Cell[CellGroupData[{
Cell[67192, 1722, 274, 5, 57, "Input"],
Cell[67469, 1729, 289, 6, 82, "Output"]
}, Open  ]],
Cell[67773, 1738, 792, 16, 126, "Input"],
Cell[68568, 1756, 312, 8, 87, "Input"],
Cell[68883, 1766, 380, 8, 92, "Input"],
Cell[CellGroupData[{
Cell[69288, 1778, 308, 8, 57, "Input"],
Cell[69599, 1788, 259, 7, 57, "Output"]
}, Open  ]],
Cell[69873, 1798, 337, 8, 57, "Input"],
Cell[CellGroupData[{
Cell[70235, 1810, 191, 4, 57, "Input"],
Cell[70429, 1816, 150, 3, 57, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


